Gravitational dynamics at $O(G^6)$: perturbative gravitational scattering meets experimental mathematics

A recently introduced approach to the gravitational dynamics of binary systems involves intricate integrals, linked to nonlocal-in-time interactions arising at the 5-loop level of classical gravitational scattering. We complete the analytical evaluation of classical gravitational scattering at the sixth order in Newton's constant, $G$, and at the sixth post-Newtonian accuracy. We use computing techniques developed for the evaluation of multi-loop Feynman integrals to obtain our results in two ways: high-precision arithmetic, yielding reconstructed analytic expressions, and direct integration {\it via} Harmonic Polylogarithms. The analytic expression of the tail contribution to the scattering involve transcendental constants up to weight four.

==> anc/6PNIntegrals_suppl_mat_arxiv_sub.txt <==
(* Supplemental material for the paper: 
``Gravitational dynamics at $O(G^6)$: 
 
perturbative gravitational scattering meets experimental mathematics,"
by D. Bini, T. Damour, A. Geralico, S. Laporta, and P. Mastrolia *)

(* This file contains the Wolfram Mathematica expressions of the three integrands q20[T,T’], q40[T,T’], q41[T,T’], to be
integrated over T and T’ (= Tp below) on the square [-1,1]x[-1,1]; as well as
the (symmetric) polynomials P1[T,T’] and P2[T,T’] entering the integrand q42[T,T’];
see end of section III there.
The corresponding integrals  Q20=\int_-1^+1 \int_-1^+1 dT dTp q20[T,Tp], etc
are computed (both numerically and analytically) in the paper. See Tables I and II there.
The symmetry of the integration domain allows one to conveniently replace the integrands
qnk[T,T’] by their symmetrized versions, qnksym[T,Tp]=1/2*(qnk[T,Tp]+qnk[Tp,T]). The latter have a fourfold symmetry. See the text.
*)




----------------------------------------------------------------------------
q20 such  that  Q20=\int_{[-1,1]\times[-1,1]} dT dT' q20=524.7672921402....

q20[T_,Tp_]= (-1388/
     21*((1 + T^2)^3*(1 + 
          Tp^2)^2*((T^10 - 21292/1735*T^6 + 21292/1735*T^4 - 
            3837/1735*T^8 + 3837/1735*T^2 - 1)*Tp^10 + 
         5536/347*(T^8 + 8089/3460*T^6 - 5061/1730*T^4 + 
            8089/3460*T^2 + 1)*T*Tp^9 - 
         3837/1735*(T^8 + 8110/1279*T^6 - 44058/1279*T^4 + 
            8110/1279*T^2 + 1)*(-1 + T)*(1 + T)*Tp^8 + 
         64712/1735*(T^8 - 13616/8089*T^6 + 25230/8089*T^4 - 
            13616/8089*T^2 + 1)*T*Tp^7 - 
         21292/1735*(T^8 - 33803/5323*T^6 + 18528/5323*T^4 - 
            33803/5323*T^2 + 1)*(-1 + T)*(1 + T)*Tp^6 - 
         80976/1735*(1 + 6876/1687*T^4 + T^8 - 4205/1687*T^6 - 
            4205/1687*T^2)*T*Tp^5 + 
         21292/1735*(T^8 - 33803/5323*T^6 + 18528/5323*T^4 - 
            33803/5323*T^2 + 1)*(-1 + T)*(1 + T)*Tp^4 + 
         64712/1735*(T^8 - 13616/8089*T^6 + 25230/8089*T^4 - 
            13616/8089*T^2 + 1)*T*Tp^3 + 
         3837/1735*(T^8 + 8110/1279*T^6 - 44058/1279*T^4 + 
            8110/1279*T^2 + 1)*(-1 + T)*(1 + T)*Tp^2 + 
         5536/347*(T^8 + 8089/3460*T^6 - 5061/1730*T^4 + 
            8089/3460*T^2 + 1)*T*Tp + 1 - T^10 - 3837/1735*T^2 - 
         21292/1735*T^4 + 21292/1735*T^6 + 
         3837/1735*T^8)*(1 + Tp)^3*(-1 + Tp)^3*(-1 + T)^2*(1 + T)^2*
       Ap^2 - 2*(1 + T^2)^2*(1 + 
         Tp^2)*((1 + T^2)*(1 + 
            Tp^2)*((T^10 - 21292/1735*T^6 + 21292/1735*T^4 - 
               3837/1735*T^8 + 3837/1735*T^2 - 1)*Tp^10 + 
            5536/347*(T^8 + 8089/3460*T^6 - 5061/1730*T^4 + 
               8089/3460*T^2 + 1)*T*Tp^9 - 
            3837/1735*(T^8 + 8110/1279*T^6 - 44058/1279*T^4 + 
               8110/1279*T^2 + 1)*(-1 + T)*(1 + T)*Tp^8 + 
            64712/1735*(T^8 - 13616/8089*T^6 + 25230/8089*T^4 - 
               13616/8089*T^2 + 1)*T*Tp^7 - 
            21292/1735*(T^8 - 33803/5323*T^6 + 18528/5323*T^4 - 
               33803/5323*T^2 + 1)*(-1 + T)*(1 + T)*Tp^6 - 
            80976/1735*(1 + 6876/1687*T^4 + T^8 - 4205/1687*T^6 - 
               4205/1687*T^2)*T*Tp^5 + 
            21292/1735*(T^8 - 33803/5323*T^6 + 18528/5323*T^4 - 
               33803/5323*T^2 + 1)*(-1 + T)*(1 + T)*Tp^4 + 
            64712/1735*(T^8 - 13616/8089*T^6 + 25230/8089*T^4 - 
               13616/8089*T^2 + 1)*T*Tp^3 + 
            3837/1735*(T^8 + 8110/1279*T^6 - 44058/1279*T^4 + 
               8110/1279*T^2 + 1)*(-1 + T)*(1 + T)*Tp^2 + 
            
            5536/347*(T^8 + 8089/3460*T^6 - 5061/1730*T^4 + 
               8089/3460*T^2 + 1)*T*Tp + 1 - T^10 - 3837/1735*T^2 - 
            21292/1735*T^4 + 21292/1735*T^6 + 3837/1735*T^8)*(1 + 
            Tp)*(-1 + Tp)*(-1 + T)*(1 + T)*A - 
         1357/1735*(T*Tp + 
             1)^2*((T^10 - 76352/1357*T^6 + 95676/1357*T^4 - 
               5147/1357*T^8 - 31885/1357*T^2 - 8769/1357)*Tp^10 + 
            45056/1357*(4185/512*T^2 + 27449/5632*T^6 - 
               54953/5632*T^4 + T^8 + 6525/5632)*T*
             Tp^9 + (865280/1357*T^6 - 838652/1357*T^4 - 
               154807/1357*T^8 - 5147/1357*T^10 + 192443/1357*T^2 - 
               31885/1357)*
             Tp^8 + (-715120/1357*T^3 + 368280/1357*T + 
               219592/1357*T^9 + 1111712/1357*T^5 - 880016/1357*T^7)*
             Tp^7 + (-76352/1357*T^10 - 838652/1357*T^2 - 
               1231108/1357*T^6 + 865280/1357*T^8 + 
               1538372/1357*T^4 + 95676/1357)*Tp^6 - 
            439624/1357*(1 + 283926/54953*T^4 + T^8 - 
               138964/54953*T^6 - 138964/54953*T^2)*T*
             Tp^5 + (865280/1357*T^2 - 76352/1357 + 95676/1357*T^10 - 
               838652/1357*T^8 + 1538372/1357*T^6 - 1231108/1357*T^4)*
             
             Tp^4 + (368280/1357*T^9 - 715120/1357*T^7 + 
               1111712/1357*T^5 + 219592/1357*T - 880016/1357*T^3)*
             Tp^3 + (-5147/1357 - 838652/1357*T^6 + 192443/1357*T^8 - 
               154807/1357*T^2 + 865280/1357*T^4 - 31885/1357*T^10)*
             Tp^2 + 52200/
              1357*(1023/145*T^6 - 54953/6525*T^4 + 5632/6525 + T^8 + 
               27449/6525*T^2)*T*Tp + 1 - 8769/1357*T^10 - 
            5147/1357*T^2 - 76352/1357*T^4 + 95676/1357*T^6 - 
            31885/1357*T^8)*(T - Tp)*(T*Tp - 1))*(1 + Tp)^2*(-1 + 
          Tp)^2*(-1 + T)*(1 + T)*
       Ap + (1 + T^2)^3*(1 + 
          Tp^2)^2*((T^10 - 21292/1735*T^6 + 21292/1735*T^4 - 
            3837/1735*T^8 + 3837/1735*T^2 - 1)*Tp^10 + 
         5536/347*(T^8 + 8089/3460*T^6 - 5061/1730*T^4 + 
            8089/3460*T^2 + 1)*T*Tp^9 - 
         3837/1735*(T^8 + 8110/1279*T^6 - 44058/1279*T^4 + 
            8110/1279*T^2 + 1)*(-1 + T)*(1 + T)*Tp^8 + 
         64712/1735*(T^8 - 13616/8089*T^6 + 25230/8089*T^4 - 
            13616/8089*T^2 + 1)*T*Tp^7 - 
         21292/1735*(T^8 - 33803/5323*T^6 + 18528/5323*T^4 - 
            33803/5323*T^2 + 1)*(-1 + T)*(1 + T)*Tp^6 - 
         80976/
           1735*(1 + 6876/1687*T^4 + T^8 - 4205/1687*T^6 - 
            4205/1687*T^2)*T*Tp^5 + 
         21292/1735*(T^8 - 33803/5323*T^6 + 18528/5323*T^4 - 
            33803/5323*T^2 + 1)*(-1 + T)*(1 + T)*Tp^4 + 
         64712/1735*(T^8 - 13616/8089*T^6 + 25230/8089*T^4 - 
            13616/8089*T^2 + 1)*T*Tp^3 + 
         3837/1735*(T^8 + 8110/1279*T^6 - 44058/1279*T^4 + 
            8110/1279*T^2 + 1)*(-1 + T)*(1 + T)*Tp^2 + 
         5536/347*(T^8 + 8089/3460*T^6 - 5061/1730*T^4 + 
            8089/3460*T^2 + 1)*T*Tp + 1 - T^10 - 3837/1735*T^2 - 
         21292/1735*T^4 + 21292/1735*T^6 + 
         3837/1735*T^8)*(1 + Tp)^3*(-1 + Tp)^3*(-1 + T)^2*(1 + T)^2*
       A^2 - 2714/
        1735*(1 + T^2)^2*(1 + 
         Tp^2)*(T*Tp + 1)^2*(1 + 
          Tp)^2*((T^10 - 76352/1357*T^6 + 95676/1357*T^4 - 
            5147/1357*T^8 - 31885/1357*T^2 - 8769/1357)*Tp^10 + 
         45056/1357*(4185/512*T^2 + 27449/5632*T^6 - 54953/5632*T^4 + 
            T^8 + 6525/5632)*T*
          Tp^9 + (865280/1357*T^6 - 838652/1357*T^4 - 
            154807/1357*T^8 - 5147/1357*T^10 + 192443/1357*T^2 - 
            31885/1357)*
          Tp^8 + (-715120/1357*T^3 + 368280/1357*T + 
            219592/1357*T^9 + 1111712/1357*T^5 - 880016/1357*T^7)*
          Tp^7 + (-76352/1357*T^10 - 838652/1357*T^2 - 
            1231108/1357*T^6 + 865280/1357*T^8 + 1538372/1357*T^4 + 
            95676/1357)*Tp^6 - 
         439624/1357*(1 + 283926/54953*T^4 + T^8 - 138964/54953*T^6 - 
            138964/54953*T^2)*T*
          Tp^5 + (865280/1357*T^2 - 76352/1357 + 95676/1357*T^10 - 
            838652/1357*T^8 + 1538372/1357*T^6 - 1231108/1357*T^4)*
          Tp^4 + (368280/1357*T^9 - 715120/1357*T^7 + 
            1111712/1357*T^5 + 219592/1357*T - 880016/1357*T^3)*
          Tp^3 + (-5147/1357 - 838652/1357*T^6 + 192443/1357*T^8 - 
            154807/1357*T^2 + 865280/1357*T^4 - 31885/1357*T^10)*
          Tp^2 + 52200/
           1357*(1023/145*T^6 - 54953/6525*T^4 + 5632/6525 + T^8 + 
            27449/6525*T^2)*T*Tp + 1 - 8769/1357*T^10 - 
         5147/1357*T^2 - 76352/1357*T^4 + 95676/1357*T^6 - 
         31885/1357*T^8)*(-1 + Tp)^2*(T - Tp)*(T*Tp - 1)*(-1 + T)*(1 +
          T)*A - 4859/
        1735*(T*Tp + 1)^2*(339842/4859*T^12 - 167260/4859*T^2 - 
         1816696/4859*T^6 + 605350/4859*T^4 + 2673456/4859*T^8 - 
         1793484/4859*T^10 + 
         1853868/4859*(T^14 - 2089352/463467*T^12 - 
            1263451/154489*T^10 - 16933600/463467*T^8 + 
            23498645/463467*T^6 - 7986356/154489*T^4 + 
            101867/24393*T^2 + 456292/463467)*(-1 + T)*(1 + T)*
          Tp^8 + (-13351920/4859*T^3 + 10080664/4859*T - 
            81935424/4859*T^11 - 82166024/4859*T^7 + 
            5994040/4859*T^15 + 162315544/4859*T^9 + 
            23392560/4859*T^13 + 1079136/113*T^5)*
          Tp^7 + (-77514116/4859*T^6 + 21791384/4859*T^4 + 
            4777748/4859*T^2 + 3893864/4859*T^12 + 276964/4859*T^14 - 
            26618996/4859*T^10 - 670846/4859 + 82633668/4859*T^8 + 
            99002/4859*T^16)*
          Tp^4 + (-10086404/4859*T^15 - 62537820/4859*T^11 - 
            26612420/4859*T^3 - 194661340/4859*T^7 + 
            16571780/4859*T^13 + 114511820/4859*T^9 - 
            5988300/4859*T + 98070396/4859*T^5)*
          Tp^9 + (1947372/4859*T^8 - 236320/4859*T^2 + 
            1042646/4859*T^4 - 495/4859 - 1646216/4859*T^10 + 
            777138/4859*T^12 - 1669428/4859*T^6 - 63140/4859*T^14 + 
            T^16)*Tp^16 + (110512632/4859*T^8 + 1316372/4859*T^14 - 
            30474620/4859*T^2 - 101284852/4859*T^6 - 
            849840/4859*T^16 + 1746152/4859 + 57837328/4859*T^4 - 
            85582244/4859*T^10 + 28379328/4859*T^12)*
          Tp^6 + (-6361760/4859*T^12 - 1955636/4859*T^2 + 
            8907152/4859*T^4 + 2114492/4859*T^14 + 
            25892328/4859*T^8 - 8962220/4859*T^10 - 1240/4859 - 
            72448/4859*T^16 - 21925596/4859*T^6)*
          Tp^14 + (34815800/4859*T^4 - 6728164/4859*T^2 - 
            87522/4859 + 16918280/4859*T^12 - 11228948/4859*T^14 - 
            70342540/4859*T^6 + 46749516/4859*T^8 - 
            19447420/4859*T^10 + 682326/4859*T^16)*
          Tp^12 + (-108340828/4859*T^6 + 19582000/4859*T^12 + 
            49040000/4859*T^4 + 148253736/4859*T^8 + 
            17572220/4859*T^14 + 872800/4859 - 14218772/4859*T^2 - 
            92638220/4859*T^10 - 1723192/4859*T^16)*
          Tp^10 + (75728/4859 + 11074296/4859*T^8 - 
            18741076/4859*T^6 - 5777700/4859*T^10 - 
            3957692/4859*T^2 + 50064/113*T^12 + 40/43*T^16 + 
            112436/4859*T^14 + 17421664/4859*T^4)*Tp^2 + 
         5920/4859*T^14 - 
         410/4859*(T^8 - 22876/41*T^6 + 232494/205*T^4 - 
            22876/41*T^2 + 1)*T*(-1 + T)^3*(1 + T)^3*Tp^17 + 
         905/4859*T^16 + 
         16688/4859*(158031/2086*T^12 - 506458/1043*T^6 - 
            1674837/2086*T^10 + 123029/1043 + 1398351/2086*T^4 + 
            T^14 - 1673981/2086*T^2 + 612268/1043*T^8)*T*Tp^3 - 
         1019688/4859*(-8000293/127461*T^8 + 11836493/127461*T^6 + 
            T^14 + 872063/127461 + 975680/42487*T^10 - 
            1575882/42487*T^4 - 59828/42487*T^12 - 
            1073170/127461*T^2)*T*Tp^5 + 
         7326/4859*
          T*(T^14 + 12065/333*T^12 + 869189/3663*T^2 - 
            127507/407*T^6 + 91/333 - 116961/407*T^10 + 
            3183203/3663*T^8 - 105663/407*T^4)*Tp - 
         4872/4859*(-423866/203*T^4 + 5352/203*T^12 + 
            256898/203*T^10 + T^14 + 557/609 + 2817413/609*T^6 + 
            78140/203*T^2 - 769501/203*T^8)*T*Tp^15 - 
         1976664/4859*(T^14 - 749652/82361*T^12 + 
            1426532/82361*T^10 - 6788951/247083*T^8 + 
            7000571/247083*T^6 - 1518694/82361*T^4 + 
            733006/247083*T^2 + 1061/247083)*T*Tp^13 + 
         6965024/4859*(T^14 - 268205/870628*T^12 - 
            8761389/870628*T^10 + 9961471/435314*T^8 - 
            8043371/435314*T^6 + 6960783/870628*T^4 - 
            984449/870628*T^2 + 32224/217657)*T*Tp^11 - 4449/4859 - 
         14112/4859*(1 + T^2)^5*(1 + Tp^2)^4*(T*Tp + 
            1)*((T^4 + 1 - 10/7*T^2)*Tp^4 + (-18/7*T + 18/7*T^3)*
             Tp^3 + (-10/7*T^4 + 4/7*T^2 - 10/7)*
             Tp^2 + (18/7*T - 18/7*T^3)*Tp + T^4 + 1 - 10/7*T^2)*(1 + 
            Tp)*(-1 + Tp)*(T - Tp)*B + 
         14112/4859*(1 + T^2)^5*(1 + Tp^2)^4*(T*Tp + 
            1)*((T^4 + 1 - 10/7*T^2)*Tp^4 + (-18/7*T + 18/7*T^3)*
             Tp^3 + (-10/7*T^4 + 4/7*T^2 - 10/7)*
             Tp^2 + (18/7*T - 18/7*T^3)*Tp + T^4 + 1 - 10/7*T^2)*(1 + 
            Tp)*(-1 + Tp)*(T - Tp)*Bp)*(T - Tp)^2)*(1 + 
      T)*(-1 + T)/(1 + Tp^2)^8/(1 + T^2)^9/(T - Tp)^2/(T*Tp + 1)^3/
     Abs[T - Tp]) /. {A -> ArcTanh[T], Ap -> ArcTanh[Tp], 
   B -> ArcTan[T], Bp -> ArcTan[Tp]}

----------------------------------------------------------
q40 such  that  Q40=\int_{[-1,1]\times[-1,1]} dT dT' q40= 544.4939915506....


q40[T_,Tp_] = (734/
     105*((1 + T^2)^3*(1 + Tp^2)^2*(1 + 
          Tp)^3*((T^12 + 5928/367*T^10 - 9031/367*T^8 - 
            1195232/1101*T^6 - 9031/367*T^4 + 5928/367*T^2 + 1)*(-1 + 
            T)*(1 + T)*Tp^14 + 
         90668/367*(-1318316/68001*T^6 + 135890/22667*T^10 + 
            381077/22667*T^8 + 381077/22667*T^4 + 135890/22667*T^2 + 
            1 + T^12)*T*Tp^13 + 
         5561/367*(T^12 - 157956/5561*T^10 - 996433/5561*T^8 + 
            9046184/16683*T^6 - 996433/5561*T^4 - 157956/5561*T^2 + 
            1)*(-1 + T)*(1 + T)*Tp^12 + 
         543560/367*(T^12 + 1016602/203835*T^10 - 
            1120747/203835*T^8 + 990564/67945*T^6 - 
            1120747/203835*T^4 + 1016602/203835*T^2 + 1)*T*Tp^11 - 
         14959/367*(T^12 + 853436/14959*T^10 - 18843941/44877*T^8 + 
            14232136/44877*T^6 - 18843941/44877*T^4 + 
            853436/14959*T^2 + 1)*(-1 + T)*(1 + T)*Tp^10 + 
         1524308/367*(T^12 - 2241494/1143231*T^10 + 
            13353185/1143231*T^8 - 5433820/381077*T^6 + 
            13353185/1143231*T^4 - 2241494/1143231*T^2 + 1)*T*Tp^9 - 
         1168139/1101*(T^12 - 10867344/1168139*T^10 + 
            22208733/1168139*T^8 - 60113328/1168139*T^6 + 
            22208733/1168139*T^4 - 10867344/1168139*T^2 + 1)*(-1 + 
            T)*(1 + T)*Tp^8 - 
         5273264/1101*(T^12 - 1485846/329579*T^10 + 
            4075365/329579*T^8 - 5204340/329579*T^6 + 
            4075365/329579*T^4 - 1485846/329579*T^2 + 1)*T*Tp^7 + 
         1168139/1101*(T^12 - 10867344/1168139*T^10 + 
            22208733/1168139*T^8 - 60113328/1168139*T^6 + 
            22208733/1168139*T^4 - 10867344/1168139*T^2 + 1)*(-1 + 
            T)*(1 + T)*Tp^6 + 
         1524308/367*(T^12 - 2241494/1143231*T^10 + 
            13353185/1143231*T^8 - 5433820/381077*T^6 + 
            13353185/1143231*T^4 - 2241494/1143231*T^2 + 1)*T*Tp^5 + 
         14959/367*(T^12 + 853436/14959*T^10 - 18843941/44877*T^8 + 
            14232136/44877*T^6 - 18843941/44877*T^4 + 
            853436/14959*T^2 + 1)*(-1 + T)*(1 + T)*Tp^4 + 
         543560/367*(T^12 + 1016602/203835*T^10 - 
            1120747/203835*T^8 + 990564/67945*T^6 - 
            1120747/203835*T^4 + 1016602/203835*T^2 + 1)*T*Tp^3 - 
         5561/367*(T^12 - 157956/5561*T^10 - 996433/5561*T^8 + 
            9046184/16683*T^6 - 996433/5561*T^4 - 157956/5561*T^2 + 
            1)*(-1 + T)*(1 + T)*Tp^2 + 
         90668/367*(-1318316/68001*T^6 + 135890/22667*T^10 + 
            381077/22667*T^8 + 381077/22667*T^4 + 135890/22667*T^2 + 
            1 + T^12)*T*
          Tp - (T^12 + 5928/367*T^10 - 9031/367*T^8 - 
            1195232/1101*T^6 - 9031/367*T^4 + 5928/367*T^2 + 1)*(-1 + 
            T)*(1 + T))*(-1 + Tp)^3*(-1 + T)^2*(1 + T)^2*Ap^2 - 
      2*(1 + T^2)^2*(1 + 
         Tp^2)*(1 + 
          Tp)^2*((1 + T^2)*(1 + Tp^2)*(1 + 
            Tp)*((T^12 + 5928/367*T^10 - 9031/367*T^8 - 
               1195232/1101*T^6 - 9031/367*T^4 + 5928/367*T^2 + 
               1)*(-1 + T)*(1 + T)*Tp^14 + 
            90668/367*(-1318316/68001*T^6 + 135890/22667*T^10 + 
               381077/22667*T^8 + 381077/22667*T^4 + 
               135890/22667*T^2 + 1 + T^12)*T*Tp^13 + 
            5561/367*(T^12 - 157956/5561*T^10 - 996433/5561*T^8 + 
               9046184/16683*T^6 - 996433/5561*T^4 - 
               157956/5561*T^2 + 1)*(-1 + T)*(1 + T)*Tp^12 + 
            543560/367*(T^12 + 1016602/203835*T^10 - 
               1120747/203835*T^8 + 990564/67945*T^6 - 
               1120747/203835*T^4 + 1016602/203835*T^2 + 1)*T*Tp^11 - 
            
            14959/367*(T^12 + 853436/14959*T^10 - 
               18843941/44877*T^8 + 14232136/44877*T^6 - 
               18843941/44877*T^4 + 853436/14959*T^2 + 1)*(-1 + 
               T)*(1 + T)*Tp^10 + 
            1524308/
              367*(T^12 - 2241494/1143231*T^10 + 
               13353185/1143231*T^8 - 5433820/381077*T^6 + 
               13353185/1143231*T^4 - 2241494/1143231*T^2 + 1)*T*
             Tp^9 - 1168139/
              1101*(T^12 - 10867344/1168139*T^10 + 
               22208733/1168139*T^8 - 60113328/1168139*T^6 + 
               22208733/1168139*T^4 - 10867344/1168139*T^2 + 1)*(-1 + 
               T)*(1 + T)*Tp^8 - 
            5273264/
              1101*(T^12 - 1485846/329579*T^10 + 4075365/329579*T^8 - 
               5204340/329579*T^6 + 4075365/329579*T^4 - 
               1485846/329579*T^2 + 1)*T*Tp^7 + 
            1168139/
              1101*(T^12 - 10867344/1168139*T^10 + 
               22208733/1168139*T^8 - 60113328/1168139*T^6 + 
               22208733/1168139*T^4 - 10867344/1168139*T^2 + 1)*(-1 + 
               T)*(1 + T)*Tp^6 + 
            1524308/
              367*(T^12 - 2241494/1143231*T^10 + 
               13353185/1143231*T^8 - 5433820/381077*T^6 + 
               13353185/1143231*T^4 - 2241494/1143231*T^2 + 1)*T*
             Tp^5 + 
            14959/367*(T^12 + 853436/14959*T^10 - 
               18843941/44877*T^8 + 14232136/44877*T^6 - 
               18843941/44877*T^4 + 853436/14959*T^2 + 1)*(-1 + 
               T)*(1 + T)*Tp^4 + 
            543560/367*(T^12 + 1016602/203835*T^10 - 
               1120747/203835*T^8 + 990564/67945*T^6 - 
               1120747/203835*T^4 + 1016602/203835*T^2 + 1)*T*Tp^3 - 
            5561/367*(T^12 - 157956/5561*T^10 - 996433/5561*T^8 + 
               9046184/16683*T^6 - 996433/5561*T^4 - 
               157956/5561*T^2 + 1)*(-1 + T)*(1 + T)*Tp^2 + 
            90668/367*(-1318316/68001*T^6 + 135890/22667*T^10 + 
               381077/22667*T^8 + 381077/22667*T^4 + 
               135890/22667*T^2 + 1 + T^12)*T*
             Tp - (T^12 + 5928/367*T^10 - 9031/367*T^8 - 
               1195232/1101*T^6 - 9031/367*T^4 + 5928/367*T^2 + 
               1)*(-1 + T)*(1 + T))*(-1 + Tp)*(-1 + T)*(1 + T)*A + 
         7623/367*((-2618839/7623*T^6 + 16762315/68607*T^8 - 
               35495/6237*T^2 + T^14 - 27563/7623 - 
               2989379/68607*T^10 - 137321/22869*T^12 + 
               10185587/68607*T^4)*Tp^14 - 
            36056/22869*(371510/13521*T^10 - 14923172/13521*T^6 + 
               12163127/13521*T^4 + T^12 - 282694/4507*T^2 - 
               77375/13521 + 2535421/4507*T^8)*T*
             Tp^13 + (-35495/6237 - 245900891/68607*T^8 + 
               23712877/22869*T^10 - 137321/22869*T^14 - 
               10372507/7623*T^4 + 255972379/68607*T^6 + 
               7529945/68607*T^2 - 8287/2541*T^12)*Tp^12 - 
            2972080/
              68607*(6446546/185755*T^10 - 424041/185755 - 
               20335943/185755*T^8 - 17226539/185755*T^4 + 
               8688154/185755*T^2 + 29129172/185755*T^6 + T^12)*T*
             Tp^11 + (-119144915/9801*T^6 + 10185587/68607 + 
               23712877/22869*T^12 + 117473435/9801*T^8 - 
               2989379/68607*T^14 + 457291529/68607*T^4 - 
               40214191/6237*T^10 - 10372507/7623*T^2)*
             Tp^10 + (1695598304/68607*T^7 - 402617816/22869*T^5 - 
               97305016/68607*T - 2897624/3267*T^13 + 
               325375088/68607*T^11 - 159430328/9801*T^9 + 
               25056784/6237*T^3)*
             Tp^9 + (-2055702353/68607*T^8 - 119144915/9801*T^4 - 
               2618839/7623 + 255972379/68607*T^2 + 
               117473435/9801*T^10 - 245900891/68607*T^12 + 
               1918648541/68607*T^6 + 16762315/68607*T^14)*Tp^8 + 
            
            986656/567*(T^12 + 52987447/3730793*T^4 + 1 + 
               52987447/3730793*T^8 - 61265388/3730793*T^6 - 
               14564586/3730793*T^10 - 14564586/3730793*T^2)*T*
             Tp^7 + (-2618839/7623*T^14 + 1918648541/68607*T^8 - 
               119144915/9801*T^10 + 255972379/68607*T^12 + 
               117473435/9801*T^4 - 2055702353/68607*T^6 + 
               16762315/68607 - 245900891/68607*T^2)*
             Tp^6 + (-159430328/9801*T^5 - 2897624/3267*T - 
               402617816/22869*T^9 - 97305016/68607*T^13 + 
               325375088/68607*T^3 + 1695598304/68607*T^7 + 
               25056784/6237*T^11)*
             Tp^5 + (23712877/22869*T^2 - 2989379/68607 + 
               457291529/68607*T^10 - 10372507/7623*T^12 - 
               40214191/6237*T^4 - 119144915/9801*T^8 + 
               10185587/68607*T^14 + 117473435/9801*T^6)*Tp^4 + 
            2261552/
              22869*(T^12 - 6446546/424041*T^2 + 
               17226539/424041*T^8 - 185755/424041 + 
               20335943/424041*T^4 - 9709724/141347*T^6 - 
               8688154/424041*T^10)*T*
             Tp^3 + (255972379/68607*T^8 - 245900891/68607*T^6 - 
               35495/6237*T^14 - 8287/2541*T^2 - 137321/22869 + 
               23712877/22869*T^4 + 7529945/68607*T^12 - 
               10372507/7623*T^10)*Tp^2 + 
            619000/68607*(14923172/77375*T^6 + 848082/77375*T^10 - 
               12163127/77375*T^8 - 7606263/77375*T^4 - 
               74302/15475*T^2 - 13521/77375 + T^12)*T*Tp + 1 + 
            10185587/68607*T^10 - 35495/6237*T^12 - 
            137321/22869*T^2 - 2989379/68607*T^4 + 
            16762315/68607*T^6 - 2618839/7623*T^8 - 
            27563/7623*T^14)*(T*Tp + 1)^2*(T - Tp)*(T*Tp - 1))*(-1 + 
          Tp)^2*(-1 + T)*(1 + T)*
       Ap + (1 + T^2)^3*(1 + Tp^2)^2*(1 + 
          Tp)^3*((T^12 + 5928/367*T^10 - 9031/367*T^8 - 
            1195232/1101*T^6 - 9031/367*T^4 + 5928/367*T^2 + 1)*(-1 + 
            T)*(1 + T)*Tp^14 + 
         90668/367*(-1318316/68001*T^6 + 135890/22667*T^10 + 
            381077/22667*T^8 + 381077/22667*T^4 + 135890/22667*T^2 + 
            1 + T^12)*T*Tp^13 + 
         5561/367*(T^12 - 157956/5561*T^10 - 996433/5561*T^8 + 
            9046184/16683*T^6 - 996433/5561*T^4 - 157956/5561*T^2 + 
            1)*(-1 + T)*(1 + T)*Tp^12 + 
         543560/367*(T^12 + 1016602/203835*T^10 - 
            1120747/203835*T^8 + 990564/67945*T^6 - 
            1120747/203835*T^4 + 1016602/203835*T^2 + 1)*T*Tp^11 - 
         14959/367*(T^12 + 853436/14959*T^10 - 18843941/44877*T^8 + 
            14232136/44877*T^6 - 18843941/44877*T^4 + 
            853436/14959*T^2 + 1)*(-1 + T)*(1 + T)*Tp^10 + 
         1524308/367*(T^12 - 2241494/1143231*T^10 + 
            13353185/1143231*T^8 - 5433820/381077*T^6 + 
            13353185/1143231*T^4 - 2241494/1143231*T^2 + 1)*T*Tp^9 - 
         1168139/1101*(T^12 - 10867344/1168139*T^10 + 
            22208733/1168139*T^8 - 60113328/1168139*T^6 + 
            22208733/1168139*T^4 - 10867344/1168139*T^2 + 1)*(-1 + 
            T)*(1 + T)*Tp^8 - 
         5273264/1101*(T^12 - 1485846/329579*T^10 + 
            4075365/329579*T^8 - 5204340/329579*T^6 + 
            4075365/329579*T^4 - 1485846/329579*T^2 + 1)*T*Tp^7 + 
         1168139/1101*(T^12 - 10867344/1168139*T^10 + 
            22208733/1168139*T^8 - 60113328/1168139*T^6 + 
            22208733/1168139*T^4 - 10867344/1168139*T^2 + 1)*(-1 + 
            T)*(1 + T)*Tp^6 + 
         1524308/367*(T^12 - 2241494/1143231*T^10 + 
            13353185/1143231*T^8 - 5433820/381077*T^6 + 
            13353185/1143231*T^4 - 2241494/1143231*T^2 + 1)*T*Tp^5 + 
         14959/367*(T^12 + 853436/14959*T^10 - 18843941/44877*T^8 + 
            14232136/44877*T^6 - 18843941/44877*T^4 + 
            853436/14959*T^2 + 1)*(-1 + T)*(1 + T)*Tp^4 + 
         543560/367*(T^12 + 1016602/203835*T^10 - 
            1120747/203835*T^8 + 990564/67945*T^6 - 
            1120747/203835*T^4 + 1016602/203835*T^2 + 1)*T*Tp^3 - 
         5561/367*(T^12 - 157956/5561*T^10 - 996433/5561*T^8 + 
            9046184/16683*T^6 - 996433/5561*T^4 - 157956/5561*T^2 + 
            1)*(-1 + T)*(1 + T)*Tp^2 + 
         90668/367*(-1318316/68001*T^6 + 135890/22667*T^10 + 
            381077/22667*T^8 + 381077/22667*T^4 + 135890/22667*T^2 + 
            1 + T^12)*T*
          Tp - (T^12 + 5928/367*T^10 - 9031/367*T^8 - 
            1195232/1101*T^6 - 9031/367*T^4 + 5928/367*T^2 + 1)*(-1 + 
            T)*(1 + T))*(-1 + Tp)^3*(-1 + T)^2*(1 + T)^2*A^2 + 
      15246/367*(1 + 
          T^2)^2*((-2618839/7623*T^6 + 16762315/68607*T^8 - 
            35495/6237*T^2 + T^14 - 27563/7623 - 2989379/68607*T^10 - 
            137321/22869*T^12 + 10185587/68607*T^4)*Tp^14 - 
         36056/
           22869*(371510/13521*T^10 - 14923172/13521*T^6 + 
            12163127/13521*T^4 + T^12 - 282694/4507*T^2 - 
            77375/13521 + 2535421/4507*T^8)*T*
          Tp^13 + (-35495/6237 - 245900891/68607*T^8 + 
            23712877/22869*T^10 - 137321/22869*T^14 - 
            10372507/7623*T^4 + 255972379/68607*T^6 + 
            7529945/68607*T^2 - 8287/2541*T^12)*Tp^12 - 
         2972080/68607*(6446546/185755*T^10 - 424041/185755 - 
            20335943/185755*T^8 - 17226539/185755*T^4 + 
            8688154/185755*T^2 + 29129172/185755*T^6 + T^12)*T*
          Tp^11 + (-119144915/9801*T^6 + 10185587/68607 + 
            23712877/22869*T^12 + 117473435/9801*T^8 - 
            2989379/68607*T^14 + 457291529/68607*T^4 - 
            40214191/6237*T^10 - 10372507/7623*T^2)*
          Tp^10 + (1695598304/68607*T^7 - 402617816/22869*T^5 - 
            97305016/68607*T - 2897624/3267*T^13 + 
            325375088/68607*T^11 - 159430328/9801*T^9 + 
            25056784/6237*T^3)*
          Tp^9 + (-2055702353/68607*T^8 - 119144915/9801*T^4 - 
            2618839/7623 + 255972379/68607*T^2 + 
            117473435/9801*T^10 - 245900891/68607*T^12 + 
            1918648541/68607*T^6 + 16762315/68607*T^14)*Tp^8 + 
         986656/567*(T^12 + 52987447/3730793*T^4 + 1 + 
            52987447/3730793*T^8 - 61265388/3730793*T^6 - 
            14564586/3730793*T^10 - 14564586/3730793*T^2)*T*
          Tp^7 + (-2618839/7623*T^14 + 1918648541/68607*T^8 - 
            119144915/9801*T^10 + 255972379/68607*T^12 + 
            117473435/9801*T^4 - 2055702353/68607*T^6 + 
            16762315/68607 - 245900891/68607*T^2)*
          Tp^6 + (-159430328/9801*T^5 - 2897624/3267*T - 
            402617816/22869*T^9 - 97305016/68607*T^13 + 
            325375088/68607*T^3 + 1695598304/68607*T^7 + 
            25056784/6237*T^11)*
          Tp^5 + (23712877/22869*T^2 - 2989379/68607 + 
            457291529/68607*T^10 - 10372507/7623*T^12 - 
            40214191/6237*T^4 - 119144915/9801*T^8 + 
            10185587/68607*T^14 + 117473435/9801*T^6)*Tp^4 + 
         2261552/22869*(T^12 - 6446546/424041*T^2 + 
            17226539/424041*T^8 - 185755/424041 + 
            20335943/424041*T^4 - 9709724/141347*T^6 - 
            8688154/424041*T^10)*T*
          Tp^3 + (255972379/68607*T^8 - 245900891/68607*T^6 - 
            35495/6237*T^14 - 8287/2541*T^2 - 137321/22869 + 
            23712877/22869*T^4 + 7529945/68607*T^12 - 
            10372507/7623*T^10)*Tp^2 + 
         619000/68607*(14923172/77375*T^6 + 848082/77375*T^10 - 
            12163127/77375*T^8 - 7606263/77375*T^4 - 
            74302/15475*T^2 - 13521/77375 + T^12)*T*Tp + 1 + 
         10185587/68607*T^10 - 35495/6237*T^12 - 137321/22869*T^2 - 
         2989379/68607*T^4 + 16762315/68607*T^6 - 2618839/7623*T^8 - 
         27563/7623*T^14)*(1 + 
         Tp^2)*(T*Tp + 1)^2*(1 + Tp)^2*(-1 + Tp)^2*(T - Tp)*(T*Tp - 
         1)*(-1 + T)*(1 + T)*A - 
      5040/367*(-(1 + 
              T^2)^5*((1 - 6238/105*T^4 + 151/21*T^10 + T^12 - 
               6238/105*T^8 + 2948/35*T^6 + 151/21*T^2)*
             Tp^12 + (59002/105*T^5 + 6341/35*T^9 - 59002/105*T^7 - 
               6341/35*T^3 + 211/21*T - 211/21*T^11)*
             Tp^11 + (151/21*T^12 - 5030/21*T^10 + 127619/105*T^4 - 
               5030/21*T^2 - 198272/105*T^6 + 127619/105*T^8 + 
               151/21)*
             Tp^10 + (-51909/35*T^9 + 6341/35*T^11 - 3290*T^5 + 
               51909/35*T^3 - 6341/35*T + 3290*T^7)*
             Tp^9 + (-6238/105*T^12 + 127619/105*T^2 - 
               401389/105*T^8 - 6238/105 + 127619/105*T^10 + 
               598408/105*T^6 - 401389/105*T^4)*
             Tp^8 + (-59002/105*T^11 + 59002/105*T - 724268/105*T^7 - 
               3290*T^3 + 3290*T^9 + 724268/105*T^5)*
             Tp^7 + (-198272/105*T^10 - 198272/105*T^2 + 2948/35 - 
               302424/35*T^6 + 598408/105*T^4 + 598408/105*T^8 + 
               2948/35*T^12)*
             Tp^6 + (-59002/105*T + 3290*T^3 + 59002/105*T^11 + 
               724268/105*T^7 - 724268/105*T^5 - 3290*T^9)*
             Tp^5 + (-6238/105*T^12 + 127619/105*T^2 - 
               401389/105*T^8 - 6238/105 + 127619/105*T^10 + 
               598408/105*T^6 - 401389/105*T^4)*
             Tp^4 + (6341/35*T - 6341/35*T^11 - 3290*T^7 + 
               51909/35*T^9 - 51909/35*T^3 + 3290*T^5)*
             Tp^3 + (151/21*T^12 - 5030/21*T^10 + 127619/105*T^4 - 
               5030/21*T^2 - 198272/105*T^6 + 127619/105*T^8 + 
               151/21)*
             Tp^2 + (-6341/35*T^9 + 59002/105*T^7 - 211/21*T - 
               59002/105*T^5 + 6341/35*T^3 + 211/21*T^11)*Tp + 1 - 
            6238/105*T^4 + 151/21*T^10 + T^12 - 6238/105*T^8 + 
            2948/35*T^6 + 151/21*T^2)*(1 + Tp^2)^4*(1 + Tp)*(-1 + Tp)*
          
          Bp + (1 + 
             T^2)^5*((1 - 6238/105*T^4 + 151/21*T^10 + T^12 - 
               6238/105*T^8 + 2948/35*T^6 + 151/21*T^2)*
             Tp^12 + (59002/105*T^5 + 6341/35*T^9 - 59002/105*T^7 - 
               6341/35*T^3 + 211/21*T - 211/21*T^11)*
             Tp^11 + (151/21*T^12 - 5030/21*T^10 + 127619/105*T^4 - 
               5030/21*T^2 - 198272/105*T^6 + 127619/105*T^8 + 
               151/21)*
             Tp^10 + (-51909/35*T^9 + 6341/35*T^11 - 3290*T^5 + 
               51909/35*T^3 - 6341/35*T + 3290*T^7)*
             Tp^9 + (-6238/105*T^12 + 127619/105*T^2 - 
               401389/105*T^8 - 6238/105 + 127619/105*T^10 + 
               598408/105*T^6 - 401389/105*T^4)*
             Tp^8 + (-59002/105*T^11 + 59002/105*T - 724268/105*T^7 - 
               3290*T^3 + 3290*T^9 + 724268/105*T^5)*
             Tp^7 + (-198272/105*T^10 - 198272/105*T^2 + 2948/35 - 
               302424/35*T^6 + 598408/105*T^4 + 598408/105*T^8 + 
               2948/35*T^12)*
             Tp^6 + (-59002/105*T + 3290*T^3 + 59002/105*T^11 + 
               724268/105*T^7 - 724268/105*T^5 - 3290*T^9)*
             Tp^5 + (-6238/105*T^12 + 127619/105*T^2 - 
               401389/105*T^8 - 6238/105 + 127619/105*T^10 + 
               598408/105*T^6 - 401389/105*T^4)*
             Tp^4 + (6341/35*T - 6341/35*T^11 - 3290*T^7 + 
               51909/35*T^9 - 51909/35*T^3 + 3290*T^5)*
             Tp^3 + (151/21*T^12 - 5030/21*T^10 + 127619/105*T^4 - 
               5030/21*T^2 - 198272/105*T^6 + 127619/105*T^8 + 
               151/21)*
             Tp^2 + (-6341/35*T^9 + 59002/105*T^7 - 211/21*T - 
               59002/105*T^5 + 6341/35*T^3 + 211/21*T^11)*Tp + 1 - 
            6238/105*T^4 + 151/21*T^10 + T^12 - 6238/105*T^8 + 
            2948/35*T^6 + 151/21*T^2)*(1 + Tp^2)^4*(1 + Tp)*(-1 + Tp)*
          B + 87577/
           19440*(T*Tp + 
            1)*(-2662813992/
              613039*(-883394369/110950583*T^16 + T^18 - 
               1250305556/110950583*T^6 - 5772370382/110950583*T^10 + 
               1121093732/110950583*T^12 - 124741116/110950583*T^4 + 
               1807427612/110950583*T^14 + 5327468330/110950583*T^8 + 
               449455/110950583 + 173026575/110950583*T^2)*T*Tp^15 - 
            855101202/613039*T^12 - 20938964/613039*T^2 - 
            181826700/613039*T^6 + 164740353/613039*T^4 - 
            319771490/613039*T^8 + 1076488380/613039*T^10 + 
            97100820/
              613039*(1151731997/1618347*T^10 + 
               11613640/539449*T^16 + 71569447/2697245 + T^18 + 
               3523158649/8091735*T^4 - 6648464089/8091735*T^8 - 
               214519279/2697245*T^12 + 128378063/2697245*T^6 - 
               1594940188/8091735*T^2 - 52595219/2697245*T^14)*T*
             Tp^5 + 213806204/613039*T^14 + 17550621/613039*T^16 + 
            160762908/
              613039*(3088208771/40190727*T^14 + T^18 - 
               389138104/40190727*T^2 - 1588668015/13396909*T^12 - 
               124159175/40190727*T^4 + 5379611117/40190727*T^10 - 
               879828020/40190727*T^16 + 2773987/13396909 + 
               1081879147/13396909*T^6 - 6211151969/40190727*T^8)*T*
             Tp^17 + 
            1877890008/
              613039*(T^18 - 532223403/78245417*T^16 - 
               29620208/78245417*T^14 + 1228423518/78245417*T^12 - 
               10231992554/78245417*T^10 - 2006247740/78245417*T^8 - 
               1891425984/78245417*T^6 - 183670454/78245417*T^4 - 
               243517839/78245417*T^2 + 66161471/78245417)*(-1 + 
               T)*(1 + T)*
             Tp^10 + (36577722702/613039*T^4 - 3728690720/87577*T^2 + 
               12259044870/613039*T^16 + 33164471640/87577*T^10 + 
               3326417368/613039*T^18 + 35542414804/613039*T^12 - 
               322773617228/613039*T^8 + 38455233416/613039*T^6 + 
               278431466/87577 - 49674182632/613039*T^14 - 
               1026833218/613039*T^20)*
             Tp^8 + (10123681800/613039*T^2 - 
               38649996492/613039*T^4 + 79246130112/613039*T^6 - 
               41200301400/613039*T^12 + 29235362832/613039*T^10 + 
               180720552/613039*T^18 + 34340412/87577*T^20 + 
               18499290240/613039*T^14 - 32633424024/613039*T^8 + 
               174806124/87577*T^16 - 626651100/613039)*
             Tp^6 + (3836423532/613039*T^4 + 
               43710062892/613039*T^16 - 102280644/613039 - 
               6478754496/87577*T^14 + 764753340/613039*T^20 + 
               158781661488/613039*T^10 - 88463633640/613039*T^8 - 
               516902136/87577*T^2 - 97030511016/613039*T^12 + 
               15395558400/613039*T^6 - 13561276200/613039*T^18)*
             Tp^14 + (-97574556096/613039*T^7 - 
               231166339680/613039*T^13 + 2781271816/87577*T^17 - 
               54599787904/613039*T^15 - 1546873176/87577*T^19 - 
               177034429232/613039*T^9 - 6906141768/613039*T - 
               11848414024/613039*T^3 + 291540028400/613039*T^11 - 
               10429052768/613039*T^5)*
             Tp^11 + (24384054/87577*T^16 + 9480708/613039*T^2 + 
               10045955512/613039*T^6 - 49380868/613039*T^18 + 
               19291402/613039 - 9548098212/613039*T^8 - 
               502233594/87577*T^4 - 449724984/613039*T^14 + 
               495597696/613039*T^10 + 2185524044/613039*T^12 - 
               590970/87577*T^20)*
             Tp^2 + (-237085332/613039*T^2 + 3937307358/613039*T^16 - 
               7782882/613039*T^20 - 7221384792/613039*T^14 + 
               15645310/613039 + 15172487664/613039*T^10 - 
               179604244/87577*T^12 + 3274295704/613039*T^6 + 
               250983822/613039*T^4 - 295946908/613039*T^18 - 
               12990851964/613039*T^8)*
             Tp^18 + (1539968064/87577*T - 258637049144/613039*T^9 - 
               373756744/12511*T^3 + 6954477552/613039*T^19 + 
               10693591768/613039*T^17 + 144131449976/613039*T^11 + 
               110053954104/613039*T^13 + 218686941672/613039*T^7 + 
               11045253752/613039*T^15 + 53983586920/613039*T^5)*
             Tp^9 + (53748421/613039 - 119771842/613039*T^12 - 
               135729215/613039*T^20 - 2580179205/87577*T^16 + 
               3892413920/613039*T^18 + 8551152924/613039*T^10 + 
               16637961604/613039*T^6 + 1216198065/613039*T^4 - 
               3864051358/87577*T^8 - 1196591212/613039*T^2 + 
               21369219052/613039*T^14)*
             Tp^16 + (97332405/87577*T^16 - 1236950116/87577*T^6 + 
               19958779335/613039*T^4 + 187517555/613039 + 
               61955231196/613039*T^10 - 92506688/613039*T^18 - 
               21575616134/613039*T^12 - 3927393364/613039*T^14 - 
               5181511820/613039*T^2 - 48504203798/613039*T^8 - 
               1960081/613039*T^20)*
             Tp^4 + (108990167752/613039*T^6 + 
               95861730908/613039*T^12 - 9342207568/613039*T^2 - 
               262454301124/613039*T^8 + 1268512138/613039 + 
               2869292120/87577*T^18 + 20860751704/613039*T^14 + 
               13839784440/87577*T^10 - 27722606502/613039*T^16 - 
               243905906/87577*T^20 - 3403928670/613039*T^4)*
             Tp^12 + (464283772/613039*T^14 - 7707656/613039*T^18 - 
               23647492/613039*T^2 + 1006595/613039 + T^20 + 
               490320156/613039*T^10 + 3516657/87577*T^4 - 
               122573133/613039*T^16 - 108680186/87577*T^12 + 
               68650868/613039*T^6 - 225431590/613039*T^8)*Tp^20 - 
            2265712440/
              613039*(150912260/18880937*T^6 - 
               7634364286/283214055*T^10 - 546788822/283214055*T^8 - 
               107407732/283214055*T^14 + 284964223/283214055*T^16 - 
               2891838769/283214055*T^2 + T^18 + 311401509/94404685 + 
               7873182916/283214055*T^4 + 4828055308/94404685*T^12)*T*
             Tp^7 + 6991976/
              613039*(1811587/21317*T^16 + 1083064730/873997*T^6 - 
               321817688/873997*T^10 + 560207995/873997*T^2 - 
               1608291988/873997*T^4 - 25130341/873997 + T^18 + 
               126267190/873997*T^14 - 322881428/873997*T^12 + 
               17989954/21317*T^8)*T*Tp^3 - 
            5070496/
              613039*(T^18 - 906508/158453*T^12 - 
               31274061/316906*T^16 + 17859339/316906*T^2 - 
               494248569/316906*T^10 - 960181/316906 + 
               983340/158453*T^4 + 346939041/158453*T^8 + 
               139590483/316906*T^14 - 298239055/316906*T^6)*T*
             Tp^19 - 
            5005228/
              613039*(T^18 - 9571878/1251307*T^16 + 1321793/1251307 + 
               214334673/1251307*T^8 + 524417041/1251307*T^12 + 
               63230766/1251307*T^2 - 1012852725/1251307*T^10 - 
               525351165/1251307*T^4 - 40877487/1251307*T^14 + 
               675791243/1251307*T^6)*T*Tp + 
            1052865648/
              87577*(-368930197/131608206*T^16 - 
               81022967/4538214*T^8 + 57646103/921257442*T^4 + 
               8266509193/921257442*T^10 - 359670665/307085814*T^12 + 
               T^18 + 5942287273/307085814*T^6 - 
               24363167/921257442*T^2 + 49360190/153542907 + 
               7708129081/921257442*T^14)*T*Tp^13 + 
            144257/613039*T^20 + 537813/613039 - 
            4999128/613039*T^18 - 
            1150852/
              613039*(T^16 - 6586229/287713*T^14 - 
               2918366/287713*T^12 + 71363765/287713*T^10 - 
               124487302/287713*T^8 + 71363765/287713*T^6 - 
               2918366/287713*T^4 - 6586229/287713*T^2 + 1)*
             T*(-1 + T)*(1 + T)*Tp^21)*(T - Tp))*(T*Tp + 1)*(T - 
         Tp))*(1 + 
      T)*(-1 + T)/(1 + Tp^2)^10/(1 + T^2)^11/(T - Tp)^2/(T*Tp + 1)^3/
     Abs[T - Tp]) /. {A -> ArcTanh[T], Ap -> ArcTanh[Tp], 
   B -> ArcTan[T], Bp -> ArcTan[Tp]}
-------------------------------------------------------------------------------------------------------------------------------

q41 such  that  Q41=\int_{[-1,1]\times[-1,1]} dT dT' q41=-1029.5288753706.....



q41[T_,Tp_]= (-3352/
     63*((1 + T^2)^3*(1 + 
          Tp^2)^2*((T^12 + 62478/2095*T^10 + 207057/2095*T^8 - 
            1142492/2095*T^6 + 207057/2095*T^4 + 62478/2095*T^2 + 
            1)*(-1 + T)*(1 + T)*Tp^14 - 
         43022/2095*(3964048/21511*T^6 - 228576/21511*T^10 - 
            2418783/21511*T^8 - 2418783/21511*T^4 - 
            228576/21511*T^2 + 1 + T^12)*T*Tp^13 + 
         60383/2095*(T^12 - 228474/60383*T^10 - 6009663/60383*T^8 + 
            11162228/60383*T^6 - 6009663/60383*T^4 - 
            228474/60383*T^2 + 1)*(-1 + T)*(1 + T)*Tp^12 + 
         457152/2095*(T^12 + 361633/19048*T^10 - 218465/4762*T^8 + 
            730115/9524*T^6 - 218465/4762*T^4 + 361633/19048*T^2 + 1)*
          T*Tp^11 + 
         144579/2095*(T^12 - 1878870/48193*T^10 + 7981663/48193*T^8 - 
            10259028/48193*T^6 + 7981663/48193*T^4 - 
            1878870/48193*T^2 + 1)*(-1 + T)*(1 + T)*Tp^10 + 
         4837566/2095*(T^12 - 3495440/806261*T^10 + 
            12228291/806261*T^8 - 15937776/806261*T^6 + 
            12228291/806261*T^4 - 3495440/806261*T^2 + 1)*T*Tp^9 - 
         1349549/2095*(T^12 - 15822342/1349549*T^10 + 
            38899731/1349549*T^8 - 74643636/1349549*T^6 + 
            38899731/1349549*T^4 - 15822342/1349549*T^2 + 1)*(-1 + 
            T)*(1 + T)*Tp^8 - 
         7928096/2095*
          T*(T^12 - 2190345/495506*T^10 + 2988333/247753*T^8 - 
            3717963/247753*T^6 + 2988333/247753*T^4 - 
            2190345/495506*T^2 + 1)*Tp^7 + 
         1349549/2095*(T^12 - 15822342/1349549*T^10 + 
            38899731/1349549*T^8 - 74643636/1349549*T^6 + 
            38899731/1349549*T^4 - 15822342/1349549*T^2 + 1)*(-1 + 
            T)*(1 + T)*Tp^6 + 
         4837566/2095*(T^12 - 3495440/806261*T^10 + 
            12228291/806261*T^8 - 15937776/806261*T^6 + 
            12228291/806261*T^4 - 3495440/806261*T^2 + 1)*T*Tp^5 - 
         144579/2095*(T^12 - 1878870/48193*T^10 + 7981663/48193*T^8 - 
            10259028/48193*T^6 + 7981663/48193*T^4 - 
            1878870/48193*T^2 + 1)*(-1 + T)*(1 + T)*Tp^4 + 
         457152/2095*(T^12 + 361633/19048*T^10 - 218465/4762*T^8 + 
            730115/9524*T^6 - 218465/4762*T^4 + 361633/19048*T^2 + 1)*
          T*Tp^3 - 
         60383/2095*(T^12 - 228474/60383*T^10 - 6009663/60383*T^8 + 
            11162228/60383*T^6 - 6009663/60383*T^4 - 
            228474/60383*T^2 + 1)*(-1 + T)*(1 + T)*Tp^2 - 
         43022/2095*(3964048/21511*T^6 - 228576/21511*T^10 - 
            2418783/21511*T^8 - 2418783/21511*T^4 - 
            228576/21511*T^2 + 1 + T^12)*T*
          Tp - (T^12 + 62478/2095*T^10 + 207057/2095*T^8 - 
            1142492/2095*T^6 + 207057/2095*T^4 + 62478/2095*T^2 + 
            1)*(-1 + T)*(1 + T))*(1 + Tp)^3*(-1 + Tp)^3*(-1 + 
          T)^2*(1 + T)^2*Ap^2 - 
      2*(1 + T^2)^2*(1 + 
         Tp^2)*((1 + T^2)*(1 + 
            Tp^2)*((T^12 + 62478/2095*T^10 + 207057/2095*T^8 - 
               1142492/2095*T^6 + 207057/2095*T^4 + 62478/2095*T^2 + 
               1)*(-1 + T)*(1 + T)*Tp^14 - 
            43022/2095*(3964048/21511*T^6 - 228576/21511*T^10 - 
               2418783/21511*T^8 - 2418783/21511*T^4 - 
               228576/21511*T^2 + 1 + T^12)*T*Tp^13 + 
            60383/2095*(T^12 - 228474/60383*T^10 - 
               6009663/60383*T^8 + 11162228/60383*T^6 - 
               6009663/60383*T^4 - 228474/60383*T^2 + 1)*(-1 + T)*(1 +
                T)*Tp^12 + 
            457152/2095*(T^12 + 361633/19048*T^10 - 218465/4762*T^8 + 
               730115/9524*T^6 - 218465/4762*T^4 + 361633/19048*T^2 + 
               1)*T*Tp^11 + 
            144579/2095*(T^12 - 1878870/48193*T^10 + 
               7981663/48193*T^8 - 10259028/48193*T^6 + 
               7981663/48193*T^4 - 1878870/48193*T^2 + 1)*(-1 + 
               T)*(1 + T)*Tp^10 + 
            4837566/
              2095*(T^12 - 3495440/806261*T^10 + 
               12228291/806261*T^8 - 15937776/806261*T^6 + 
               12228291/806261*T^4 - 3495440/806261*T^2 + 1)*T*Tp^9 - 
            1349549/
              2095*(T^12 - 15822342/1349549*T^10 + 
               38899731/1349549*T^8 - 74643636/1349549*T^6 + 
               38899731/1349549*T^4 - 15822342/1349549*T^2 + 1)*(-1 + 
               T)*(1 + T)*Tp^8 - 
            7928096/2095*
             T*(T^12 - 2190345/495506*T^10 + 2988333/247753*T^8 - 
               3717963/247753*T^6 + 2988333/247753*T^4 - 
               2190345/495506*T^2 + 1)*Tp^7 + 
            1349549/
              2095*(T^12 - 15822342/1349549*T^10 + 
               38899731/1349549*T^8 - 74643636/1349549*T^6 + 
               38899731/1349549*T^4 - 15822342/1349549*T^2 + 1)*(-1 + 
               T)*(1 + T)*Tp^6 + 
            4837566/
              2095*(T^12 - 3495440/806261*T^10 + 
               12228291/806261*T^8 - 15937776/806261*T^6 + 
               12228291/806261*T^4 - 3495440/806261*T^2 + 1)*T*Tp^5 - 
            
            144579/2095*(T^12 - 1878870/48193*T^10 + 
               7981663/48193*T^8 - 10259028/48193*T^6 + 
               7981663/48193*T^4 - 1878870/48193*T^2 + 1)*(-1 + 
               T)*(1 + T)*Tp^4 + 
            457152/2095*(T^12 + 361633/19048*T^10 - 218465/4762*T^8 + 
               730115/9524*T^6 - 218465/4762*T^4 + 361633/19048*T^2 + 
               1)*T*Tp^3 - 
            60383/2095*(T^12 - 228474/60383*T^10 - 
               6009663/60383*T^8 + 11162228/60383*T^6 - 
               6009663/60383*T^4 - 228474/60383*T^2 + 1)*(-1 + T)*(1 +
                T)*Tp^2 - 
            43022/2095*(3964048/21511*T^6 - 228576/21511*T^10 - 
               2418783/21511*T^8 - 2418783/21511*T^4 - 
               228576/21511*T^2 + 1 + T^12)*T*
             Tp - (T^12 + 62478/2095*T^10 + 207057/2095*T^8 - 
               1142492/2095*T^6 + 207057/2095*T^4 + 62478/2095*T^2 + 
               1)*(-1 + T)*(1 + T))*(1 + Tp)*(-1 + Tp)*(-1 + T)*(1 + 
            T)*A + 5029/
           2095*(T - Tp)*(T*Tp - 1)*(1 - 285244/5029*T^12 - 
            65840/5029*T^2 + 7408458/5029*T^6 - 1478368/5029*T^4 - 
            9551256/5029*T^8 + 4333252/5029*T^10 - 13214/5029*T^14 - 
            945/5029*T^16 - 
            18553/5029*(T^14 + 1302217/55659*T^12 - 
               15947055/18553*T^10 + 179685077/55659*T^8 - 
               5114479/55659*T^2 + 31390017/18553*T^4 - 
               179243/18553 - 208790159/55659*T^6)*T*
             Tp + (-179685077/15087*T - 1610709059/15087*T^13 + 
               10124746589/15087*T^7 - 3395612397/5029*T^9 - 
               5208393409/15087*T^5 + 5506175927/15087*T^11 + 
               208790159/15087*T^15 + 1470089149/15087*T^3)*
             Tp^9 + (5506175927/15087*T^9 + 2489519845/15087*T^5 - 
               5208393409/15087*T^7 - 31390017/5029*T^15 - 
               3151695335/15087*T^11 - 654568693/15087*T^3 + 
               807776375/15087*T^13 + 15947055/5029*T)*
             Tp^11 + (4333252/5029 - 6190594300/15087*T^6 - 
               6801779156/15087*T^10 - 181874876/5029*T^14 + 
               53421574/321*T^12 + 7408458/5029*T^16 + 
               2159655838/15087*T^4 + 8727937886/15087*T^8 - 
               436507324/15087*T^2)*
             Tp^10 + (741870946/15087*T^2 + 8727937886/15087*T^6 - 
               3267801292/15087*T^4 - 9551256/5029*T^16 + 
               741870946/15087*T^14 - 11415429976/15087*T^8 - 
               9551256/5029 + 8727937886/15087*T^10 - 
               3267801292/15087*T^12)*
             
             Tp^8 + (-654568693/15087*T^11 + 29071551/5029*T^13 + 
               5114479/15087*T - 1302217/15087*T^15 - 
               174100255/15087*T^3 + 807776375/15087*T^5 + 
               1470089149/15087*T^9 - 1610709059/15087*T^7)*
             Tp^3 + (-1624444/5029*T^14 - 13214/5029 + 
               741870946/15087*T^8 - 970460/15087*T^2 + 
               26131466/5029*T^4 - 436507324/15087*T^6 - 
               181874876/5029*T^10 + 142838954/15087*T^12 - 
               65840/5029*T^16)*
             Tp^14 + (-738177796/15087*T^4 - 3267801292/15087*T^8 + 
               142838954/15087*T^14 - 1478368/5029*T^16 + 
               53421574/321*T^10 - 997898588/15087*T^12 + 
               26131466/5029*T^2 - 285244/5029 + 
               2159655838/15087*T^6)*
             Tp^12 + (29071551/5029*T^3 + 1470089149/15087*T^7 - 
               174100255/15087*T^13 - 654568693/15087*T^5 + 
               5114479/15087*T^15 - 1610709059/15087*T^9 - 
               1302217/15087*T + 807776375/15087*T^11)*
             Tp^13 + (5506175927/15087*T^5 - 1610709059/15087*T^3 + 
               1470089149/15087*T^13 + 10124746589/15087*T^9 - 
               5208393409/15087*T^11 + 208790159/15087*T - 
               3395612397/5029*T^7 - 179685077/15087*T^15)*
             
             Tp^7 + (8727937886/15087*T^8 + 4333252/5029*T^16 + 
               7408458/5029 + 53421574/321*T^4 - 
               6801779156/15087*T^6 - 181874876/5029*T^2 - 
               6190594300/15087*T^10 + 2159655838/15087*T^12 - 
               436507324/15087*T^14)*
             Tp^6 + (-65840/5029*T^14 - 13214/5029*T^2 - 
               285244/5029*T^4 - 945/5029 - 9551256/5029*T^8 + 
               7408458/5029*T^10 - 1478368/5029*T^12 + 
               4333252/5029*T^6 + T^16)*
             Tp^16 + (208790159/15087*T^9 + 5114479/15087*T^13 - 
               18553/5029*T - 179685077/15087*T^7 - 
               31390017/5029*T^11 - 1302217/15087*T^3 + 
               15947055/5029*T^5 + 179243/5029*T^15)*
             Tp^15 + (-181874876/5029*T^6 + 741870946/15087*T^8 - 
               13214/5029*T^16 - 970460/15087*T^14 - 
               436507324/15087*T^10 - 65840/5029 - 1624444/5029*T^2 + 
               26131466/5029*T^12 + 142838954/15087*T^4)*
             Tp^2 + (5506175927/15087*T^7 - 31390017/5029*T - 
               3151695335/15087*T^5 + 807776375/15087*T^3 + 
               2489519845/15087*T^11 - 654568693/15087*T^13 + 
               15947055/5029*T^15 - 5208393409/15087*T^9)*
             
             Tp^5 + (2159655838/15087*T^10 + 26131466/5029*T^14 + 
               53421574/321*T^6 - 285244/5029*T^16 - 
               738177796/15087*T^12 - 3267801292/15087*T^8 - 
               997898588/15087*T^4 + 142838954/15087*T^2 - 
               1478368/5029)*Tp^4))*(1 + Tp)^2*(-1 + Tp)^2*(-1 + 
         T)*(1 + T)*
       Ap + (1 + T^2)^3*(1 + 
          Tp^2)^2*((T^12 + 62478/2095*T^10 + 207057/2095*T^8 - 
            1142492/2095*T^6 + 207057/2095*T^4 + 62478/2095*T^2 + 
            1)*(-1 + T)*(1 + T)*Tp^14 - 
         43022/2095*(3964048/21511*T^6 - 228576/21511*T^10 - 
            2418783/21511*T^8 - 2418783/21511*T^4 - 
            228576/21511*T^2 + 1 + T^12)*T*Tp^13 + 
         60383/2095*(T^12 - 228474/60383*T^10 - 6009663/60383*T^8 + 
            11162228/60383*T^6 - 6009663/60383*T^4 - 
            228474/60383*T^2 + 1)*(-1 + T)*(1 + T)*Tp^12 + 
         457152/2095*(T^12 + 361633/19048*T^10 - 218465/4762*T^8 + 
            730115/9524*T^6 - 218465/4762*T^4 + 361633/19048*T^2 + 1)*
          T*Tp^11 + 
         144579/2095*(T^12 - 1878870/48193*T^10 + 7981663/48193*T^8 - 
            10259028/48193*T^6 + 7981663/48193*T^4 - 
            1878870/48193*T^2 + 1)*(-1 + T)*(1 + T)*Tp^10 + 
         4837566/2095*(T^12 - 3495440/806261*T^10 + 
            12228291/806261*T^8 - 15937776/806261*T^6 + 
            12228291/806261*T^4 - 3495440/806261*T^2 + 1)*T*Tp^9 - 
         1349549/2095*(T^12 - 15822342/1349549*T^10 + 
            38899731/1349549*T^8 - 74643636/1349549*T^6 + 
            38899731/1349549*T^4 - 15822342/1349549*T^2 + 1)*(-1 + 
            T)*(1 + T)*Tp^8 - 
         7928096/2095*
          T*(T^12 - 2190345/495506*T^10 + 2988333/247753*T^8 - 
            3717963/247753*T^6 + 2988333/247753*T^4 - 
            2190345/495506*T^2 + 1)*Tp^7 + 
         1349549/2095*(T^12 - 15822342/1349549*T^10 + 
            38899731/1349549*T^8 - 74643636/1349549*T^6 + 
            38899731/1349549*T^4 - 15822342/1349549*T^2 + 1)*(-1 + 
            T)*(1 + T)*Tp^6 + 
         4837566/2095*(T^12 - 3495440/806261*T^10 + 
            12228291/806261*T^8 - 15937776/806261*T^6 + 
            12228291/806261*T^4 - 3495440/806261*T^2 + 1)*T*Tp^5 - 
         144579/2095*(T^12 - 1878870/48193*T^10 + 7981663/48193*T^8 - 
            10259028/48193*T^6 + 7981663/48193*T^4 - 
            1878870/48193*T^2 + 1)*(-1 + T)*(1 + T)*Tp^4 + 
         457152/2095*(T^12 + 361633/19048*T^10 - 218465/4762*T^8 + 
            730115/9524*T^6 - 218465/4762*T^4 + 361633/19048*T^2 + 1)*
          T*Tp^3 - 
         60383/2095*(T^12 - 228474/60383*T^10 - 6009663/60383*T^8 + 
            11162228/60383*T^6 - 6009663/60383*T^4 - 
            228474/60383*T^2 + 1)*(-1 + T)*(1 + T)*Tp^2 - 
         43022/2095*(3964048/21511*T^6 - 228576/21511*T^10 - 
            2418783/21511*T^8 - 2418783/21511*T^4 - 
            228576/21511*T^2 + 1 + T^12)*T*
          Tp - (T^12 + 62478/2095*T^10 + 207057/2095*T^8 - 
            1142492/2095*T^6 + 207057/2095*T^4 + 62478/2095*T^2 + 
            1)*(-1 + T)*(1 + T))*(1 + Tp)^3*(-1 + Tp)^3*(-1 + 
          T)^2*(1 + T)^2*A^2 + 
      10058/2095*(1 + T^2)^2*(1 + Tp^2)*(1 + Tp)^2*(-1 + Tp)^2*(T - 
         Tp)*(T*Tp - 1)*(1 - 285244/5029*T^12 - 65840/5029*T^2 + 
         7408458/5029*T^6 - 1478368/5029*T^4 - 9551256/5029*T^8 + 
         4333252/5029*T^10 - 13214/5029*T^14 - 945/5029*T^16 - 
         18553/5029*(T^14 + 1302217/55659*T^12 - 
            15947055/18553*T^10 + 179685077/55659*T^8 - 
            5114479/55659*T^2 + 31390017/18553*T^4 - 179243/18553 - 
            208790159/55659*T^6)*T*
          Tp + (-179685077/15087*T - 1610709059/15087*T^13 + 
            10124746589/15087*T^7 - 3395612397/5029*T^9 - 
            5208393409/15087*T^5 + 5506175927/15087*T^11 + 
            208790159/15087*T^15 + 1470089149/15087*T^3)*
          Tp^9 + (5506175927/15087*T^9 + 2489519845/15087*T^5 - 
            5208393409/15087*T^7 - 31390017/5029*T^15 - 
            3151695335/15087*T^11 - 654568693/15087*T^3 + 
            807776375/15087*T^13 + 15947055/5029*T)*
          Tp^11 + (4333252/5029 - 6190594300/15087*T^6 - 
            6801779156/15087*T^10 - 181874876/5029*T^14 + 
            53421574/321*T^12 + 7408458/5029*T^16 + 
            2159655838/15087*T^4 + 8727937886/15087*T^8 - 
            436507324/15087*T^2)*
          Tp^10 + (741870946/15087*T^2 + 8727937886/15087*T^6 - 
            3267801292/15087*T^4 - 9551256/5029*T^16 + 
            741870946/15087*T^14 - 11415429976/15087*T^8 - 
            9551256/5029 + 8727937886/15087*T^10 - 
            3267801292/15087*T^12)*
          Tp^8 + (-654568693/15087*T^11 + 29071551/5029*T^13 + 
            5114479/15087*T - 1302217/15087*T^15 - 
            174100255/15087*T^3 + 807776375/15087*T^5 + 
            1470089149/15087*T^9 - 1610709059/15087*T^7)*
          Tp^3 + (-1624444/5029*T^14 - 13214/5029 + 
            741870946/15087*T^8 - 970460/15087*T^2 + 
            26131466/5029*T^4 - 436507324/15087*T^6 - 
            181874876/5029*T^10 + 142838954/15087*T^12 - 
            65840/5029*T^16)*
          Tp^14 + (-738177796/15087*T^4 - 3267801292/15087*T^8 + 
            142838954/15087*T^14 - 1478368/5029*T^16 + 
            53421574/321*T^10 - 997898588/15087*T^12 + 
            26131466/5029*T^2 - 285244/5029 + 2159655838/15087*T^6)*
          Tp^12 + (29071551/5029*T^3 + 1470089149/15087*T^7 - 
            174100255/15087*T^13 - 654568693/15087*T^5 + 
            5114479/15087*T^15 - 1610709059/15087*T^9 - 
            1302217/15087*T + 807776375/15087*T^11)*
          Tp^13 + (5506175927/15087*T^5 - 1610709059/15087*T^3 + 
            1470089149/15087*T^13 + 10124746589/15087*T^9 - 
            5208393409/15087*T^11 + 208790159/15087*T - 
            3395612397/5029*T^7 - 179685077/15087*T^15)*
          Tp^7 + (8727937886/15087*T^8 + 4333252/5029*T^16 + 
            7408458/5029 + 53421574/321*T^4 - 6801779156/15087*T^6 - 
            181874876/5029*T^2 - 6190594300/15087*T^10 + 
            2159655838/15087*T^12 - 436507324/15087*T^14)*
          Tp^6 + (-65840/5029*T^14 - 13214/5029*T^2 - 
            285244/5029*T^4 - 945/5029 - 9551256/5029*T^8 + 
            7408458/5029*T^10 - 1478368/5029*T^12 + 4333252/5029*T^6 +
             T^16)*Tp^16 + (208790159/15087*T^9 + 
            5114479/15087*T^13 - 18553/5029*T - 179685077/15087*T^7 - 
            31390017/5029*T^11 - 1302217/15087*T^3 + 
            15947055/5029*T^5 + 179243/5029*T^15)*
          Tp^15 + (-181874876/5029*T^6 + 741870946/15087*T^8 - 
            13214/5029*T^16 - 970460/15087*T^14 - 
            436507324/15087*T^10 - 65840/5029 - 1624444/5029*T^2 + 
            26131466/5029*T^12 + 142838954/15087*T^4)*
          Tp^2 + (5506175927/15087*T^7 - 31390017/5029*T - 
            3151695335/15087*T^5 + 807776375/15087*T^3 + 
            2489519845/15087*T^11 - 654568693/15087*T^13 + 
            15947055/5029*T^15 - 5208393409/15087*T^9)*
          Tp^5 + (2159655838/15087*T^10 + 26131466/5029*T^14 + 
            53421574/321*T^6 - 285244/5029*T^16 - 
            738177796/15087*T^12 - 3267801292/15087*T^8 - 
            997898588/15087*T^4 + 142838954/15087*T^2 - 1478368/5029)*
          Tp^4)*(-1 + T)*(1 + T)*A - 
      1512/2095*(-(1 + T^2)^5*(1 + 
             Tp^2)^4*((1 - 11383/21*T^4 + 218/3*T^10 + T^12 - 
               11383/21*T^8 + 6168/7*T^6 + 218/3*T^2)*
             Tp^12 + (5290*T^5 + 13823/7*T^9 - 5290*T^7 - 
               13823/7*T^3 + 141*T - 141*T^11)*
             Tp^11 + (218/3*T^12 - 8584/3*T^10 + 35186/3*T^4 - 
               8584/3*T^2 - 384248/21*T^6 + 35186/3*T^8 + 218/3)*
             Tp^10 + (-102531/7*T^9 + 13823/7*T^11 - 229246/7*T^5 + 
               102531/7*T^3 - 13823/7*T + 229246/7*T^7)*
             Tp^9 + (-11383/21*T^12 + 35186/3*T^2 - 806695/21*T^8 - 
               11383/21 + 35186/3*T^10 + 1213840/21*T^6 - 
               806695/21*T^4)*
             Tp^8 + (-5290*T^11 + 5290*T - 488284/7*T^7 - 
               229246/7*T^3 + 229246/7*T^9 + 488284/7*T^5)*
             Tp^7 + (-384248/21*T^10 - 384248/21*T^2 + 6168/7 - 
               605632/7*T^6 + 1213840/21*T^4 + 1213840/21*T^8 + 
               6168/7*T^12)*
             Tp^6 + (-5290*T + 229246/7*T^3 + 5290*T^11 + 
               488284/7*T^7 - 488284/7*T^5 - 229246/7*T^9)*
             Tp^5 + (-11383/21*T^12 + 35186/3*T^2 - 806695/21*T^8 - 
               11383/21 + 35186/3*T^10 + 1213840/21*T^6 - 
               806695/21*T^4)*
             Tp^4 + (13823/7*T - 13823/7*T^11 - 229246/7*T^7 + 
               102531/7*T^9 - 102531/7*T^3 + 229246/7*T^5)*
             Tp^3 + (218/3*T^12 - 8584/3*T^10 + 35186/3*T^4 - 
               8584/3*T^2 - 384248/21*T^6 + 35186/3*T^8 + 218/3)*
             Tp^2 + (-13823/7*T^9 + 5290*T^7 - 141*T - 5290*T^5 + 
               13823/7*T^3 + 141*T^11)*Tp + 1 - 11383/21*T^4 + 
            218/3*T^10 + T^12 - 11383/21*T^8 + 6168/7*T^6 + 
            218/3*T^2)*(1 + Tp)*(-1 + Tp)*
          Bp + (1 + T^2)^5*(1 + 
             Tp^2)^4*((1 - 11383/21*T^4 + 218/3*T^10 + T^12 - 
               11383/21*T^8 + 6168/7*T^6 + 218/3*T^2)*
             Tp^12 + (5290*T^5 + 13823/7*T^9 - 5290*T^7 - 
               13823/7*T^3 + 141*T - 141*T^11)*
             Tp^11 + (218/3*T^12 - 8584/3*T^10 + 35186/3*T^4 - 
               8584/3*T^2 - 384248/21*T^6 + 35186/3*T^8 + 218/3)*
             Tp^10 + (-102531/7*T^9 + 13823/7*T^11 - 229246/7*T^5 + 
               102531/7*T^3 - 13823/7*T + 229246/7*T^7)*
             
             Tp^9 + (-11383/21*T^12 + 35186/3*T^2 - 806695/21*T^8 - 
               11383/21 + 35186/3*T^10 + 1213840/21*T^6 - 
               806695/21*T^4)*
             Tp^8 + (-5290*T^11 + 5290*T - 488284/7*T^7 - 
               229246/7*T^3 + 229246/7*T^9 + 488284/7*T^5)*
             Tp^7 + (-384248/21*T^10 - 384248/21*T^2 + 6168/7 - 
               605632/7*T^6 + 1213840/21*T^4 + 1213840/21*T^8 + 
               6168/7*T^12)*
             Tp^6 + (-5290*T + 229246/7*T^3 + 5290*T^11 + 
               488284/7*T^7 - 488284/7*T^5 - 229246/7*T^9)*
             Tp^5 + (-11383/21*T^12 + 35186/3*T^2 - 806695/21*T^8 - 
               11383/21 + 35186/3*T^10 + 1213840/21*T^6 - 
               806695/21*T^4)*
             Tp^4 + (13823/7*T - 13823/7*T^11 - 229246/7*T^7 + 
               102531/7*T^9 - 102531/7*T^3 + 229246/7*T^5)*
             Tp^3 + (218/3*T^12 - 8584/3*T^10 + 35186/3*T^4 - 
               8584/3*T^2 - 384248/21*T^6 + 35186/3*T^8 + 218/3)*
             Tp^2 + (-13823/7*T^9 + 5290*T^7 - 141*T - 5290*T^5 + 
               13823/7*T^3 + 141*T^11)*Tp + 1 - 11383/21*T^4 + 
            218/3*T^10 + T^12 - 11383/21*T^8 + 6168/7*T^6 + 
            218/3*T^2)*(1 + Tp)*(-1 + Tp)*B + 
         7669/
           756*(T*Tp + 1)*(-148909445/15338*T^12 - 189463/7669*T^2 + 
            7103911/46014*T^6 + 14726659/46014*T^4 - 
            258119791/46014*T^8 + 549111607/46014*T^10 - 
            6609/7669*(-60199865/13218*T^14 + 1018517773/39654*T^12 + 
               2362517/39654*T^16 - 105291097/4406*T^4 - 
               201792403/4406*T^10 - 641678/6609 + T^18 + 
               161665585/39654*T^2 + 1071876671/39654*T^6 + 
               62890491/4406*T^8)*T*Tp + 47443095/15338*T^14 - 
            5475367/23007*T^16 - 4448/23007*T^20 + 
            113383/46014*
             T^18 + (17766899430/7669*T^10 + 4362691940/23007*T^2 - 
               68000431690/23007*T^12 - 4072914494/23007*T^18 - 
               377530790/23007 - 8152459510/23007*T^4 - 
               13263568946/23007*T^8 + 18882682774/23007*T^14 + 
               15637008530/23007*T^6 + 1296913792/23007*T^16 + 
               386910104/23007*T^20)*
             Tp^10 + (3763715732/23007*T^2 + 21570664772/23007*T^6 - 
               14456023408/23007*T^12 - 13220637250/23007*T^4 - 
               122939552/23007*T^18 + 8712299308/23007*T^14 + 
               3430983988/7669*T^10 + 53920418/23007*T^20 - 
               1245272294/23007*T^16 - 10656566336/23007*T^8 - 
               173173706/23007)*
             Tp^6 + (-298443399/7669*T^17 + 2630701005/7669*T^3 + 
               6195274350/7669*T^11 - 909385602/7669*T^9 + 
               74807764/23007*T^7 + 2099215004/7669*T^15 - 
               531347545/23007*T^19 - 5271373148/7669*T^5 - 
               30347899396/23007*T^13 - 1809907661/23007*T)*
             Tp^7 + (-2666314905/7669*T^17 + 334057299/7669*T^3 + 
               6051895643/7669*T^15 + 7254706827/7669*T^11 - 
               10061701459/23007*T^13 - 12540595575/7669*T^9 - 
               2879737499/7669*T^5 + 534697300/23007*T + 
               1806557906/23007*T^19 + 40334793091/23007*T^7)*
             Tp^13 + (-66173252677/23007*T^9 + 
               12120016667/23007*T^13 + 2397597415/23007*T + 
               1613913617/23007*T^19 - 940346158/23007*T^17 + 
               38439570817/23007*T^11 - 5064453398/23007*T^3 + 
               56617457833/23007*T^7 + 3826404571/23007*T^15 + 
               1178599793/23007*T^5)*
             Tp^9 + (5014593938/23007*T^17 - 1612350398/23007*T - 
               47323020532/23007*T^9 - 85868300/23007*T^15 - 
               61278008224/23007*T^13 + 990205618/23007*T^3 + 
               75056702392/23007*T^11 - 7459466276/23007*T^7 - 
               4919136064/23007*T^5 - 2399160634/23007*T^19)*
             Tp^11 + (219282421/23007 + 3612374931/7669*T^12 + 
               36636164423/23007*T^6 + 9961420973/7669*T^10 - 
               8890582498/23007*T^16 + 2033307319/7669*T^14 - 
               1113855106/23007*T^2 - 64224662855/23007*T^8 + 
               5455156751/23007*T^18 - 367504388/23007*T^20 - 
               7462284929/23007*T^4)*
             Tp^12 + (38436508/7669*T^2 - 1212009578/23007*T^4 - 
               3372587/7669*T^16 + 774771/7669*T^18 + 
               2972228795/23007*T^6 - 2473974533/23007*T^8 + 
               222121783/23007*T^12 - 445770/7669 + 
               395613383/23007*T^10 + 34269/7669*T^20 + 
               32179793/23007*T^14)*
             Tp^2 + (-994657073/23007*T^11 - 40086289/46014*T^17 + 
               2485373539/46014*T^3 - 802217/46014*T^19 - 
               170846713/46014*T + 957871228/7669*T^7 + 
               933933833/23007*T^9 - 195266178/7669*T^13 + 
               363515488/23007*T^15 - 3750781438/23007*T^5)*
             Tp^3 + (1145533/15338*T^18 - 386832595/46014*T^12 + 
               1093219/23007*T^2 + 83335/46014 + 
               266861893/46014*T^14 - 198224051/46014*T^8 + T^20 - 
               34567876/23007*T^16 + 296931223/46014*T^10 - 
               43458359/46014*T^4 + 131636519/46014*T^6)*
             Tp^20 + (375320483/23007 + 3177627733/23007*T^4 - 
               3495337675/23007*T^12 + 19650078077/7669*T^10 - 
               211466326/23007*T^20 - 5213675546/23007*T^2 - 
               26185708441/7669*T^8 - 7869755003/23007*T^14 + 
               1749330164/23007*T^16 + 7555495821/7669*T^6 + 
               1355336311/23007*T^18)*
             Tp^8 + (-351020647/15338*T^6 + 44415590/23007*T^16 + 
               7584232121/46014*T^4 - 14897210399/46014*T^12 + 
               10939449737/15338*T^10 - 9385767/15338*T^18 - 
               8288045077/15338*T^8 + 77041295/46014 - 
               1035018481/23007*T^2 + 1248529649/46014*T^14 - 
               1494985/7669*T^20)*
             Tp^4 + (7725648932/23007*T^6 + 13489872612/7669*T^10 - 
               2019273286/23007*T^4 - 49454078/23007 - 
               28040576824/23007*T^12 + 260928812/23007*T^2 - 
               5132716532/23007*T^14 - 24241119752/23007*T^8 + 
               9956091670/23007*T^16 - 3625726472/23007*T^18 + 
               177640046/23007*T^20)*
             Tp^14 + (-4735122811/23007*T^3 + 17359977923/46014*T^5 + 
               550156957/46014*T^15 + 41753697/15338*T^19 + 
               2524861957/15338*T^7 - 40989773503/46014*T^9 + 
               35204187943/46014*T^11 - 2350120517/15338*T^13 + 
               194817181/23007*T^17 + 446211803/15338*T)*
             Tp^5 + (123185389/46014*T^3 + 9322782031/46014*T^15 + 
               84120674/23007*T^19 + 8939181053/46014*T^7 - 
               13514811353/46014*T^13 + 1703791/23007*T - 
               2548250131/46014*T^5 - 2568472639/46014*T^17 + 
               12937881859/46014*T^11 - 12816435379/46014*T^9)*
             Tp^17 + (-1602399775/23007*T^14 + 3058264/7669*T^2 - 
               34603473/7669*T^18 + 569835/7669*T^20 + 89796/7669 - 
               3446883713/23007*T^8 - 750787397/23007*T^12 + 
               313321371/7669*T^16 - 261927704/23007*T^4 + 
               3834600767/23007*T^10 + 1337649227/23007*T^6)*
             Tp^18 + (-1506673/15338*T^19 + 23730857/46014*T^3 - 
               79884396/7669*T^15 - 462751034/23007*T^13 + 
               140297245/46014*T^17 - 108152182/7669*T^5 + 
               1507948256/23007*T^7 + 728867859/7669*T^11 - 
               937220727/7669*T^9 + 236535/15338*T)*
             Tp^19 + (21941541/7669*T^2 + 4460507707/15338*T^14 - 
               36845770/23007*T^20 + 4106555/15338 + 
               11079931531/46014*T^6 + 1751192713/15338*T^10 - 
               1386240713/15338*T^12 - 5016320653/23007*T^16 + 
               2173528907/46014*T^18 - 2537240365/46014*T^4 - 
               14125646971/46014*T^8)*
             Tp^16 + (3949197396/7669*T^7 - 2226384716/23007*T^5 - 
               19946361/7669*T - 105782431/23007*T^3 - 
               224036389/7669*T^19 - 4036568116/7669*T^13 - 
               33465397034/23007*T^9 + 4646088061/23007*T^17 - 
               6728682724/23007*T^15 + 36358189814/23007*T^11)*
             Tp^15 - 
            24813/15338*(T^16 + 816233/24813*T^14 - 
               49586134/74439*T^12 + 57448279/24813*T^10 - 
               250676578/74439*T^8 + 57448279/24813*T^6 - 
               49586134/74439*T^4 + 816233/24813*T^2 + 1)*
             T*(-1 + T)*(1 + T)*Tp^21 + 9475/15338)*(T - Tp))*(T*Tp + 
         1)*(T - Tp))*(1 + 
      T)*(-1 + T)/(1 + Tp^2)^10/(1 + T^2)^11/(T - Tp)^2/(T*Tp + 1)^3/
     Abs[T - Tp]) /. {A -> ArcTanh[T], Ap -> ArcTanh[Tp], 
   B -> ArcTan[T], Bp -> ArcTan[Tp]}

-------------------------------


The polynoms P1 and P2 entering the expressions 3.7 and 3.8 of the paper:

P1[T_, Tp_] = 
  4470 + 531357 T^2 - 7952967 T^4 + 25744779 T^6 - 31370769 T^8 + 
   15629283 T^10 - 2282913 T^12 - 18507 T^14 - 189 T^16 - 
   932487 T Tp + 26841191 T^3 Tp - 137892399 T^5 Tp + 
   262089643 T^7 Tp - 221098645 T^9 Tp + 78964989 T^11 Tp - 
   7599125 T^13 Tp - 35439 T^15 Tp + 531357 Tp^2 - 
   38417514 T^2 Tp^2 + 301648492 T^4 Tp^2 - 818758962 T^6 Tp^2 + 
   1052670230 T^8 Tp^2 - 656038670 T^10 Tp^2 + 174991212 T^12 Tp^2 - 
   10637590 T^14 Tp^2 - 18507 T^16 Tp^2 + 26841191 T Tp^3 - 
   388694303 T^3 Tp^3 + 1444499851 T^5 Tp^3 - 2580200959 T^7 Tp^3 + 
   2407290749 T^9 Tp^3 - 1167103085 T^11 Tp^3 + 223318257 T^13 Tp^3 - 
   7599125 T^15 Tp^3 - 7952967 Tp^4 + 301648492 T^2 Tp^4 - 
   1750830082 T^4 Tp^4 + 4129024372 T^6 Tp^4 - 5323039688 T^8 Tp^4 + 
   3793156916 T^10 Tp^4 - 1401584078 T^12 Tp^4 + 
   174991212 T^14 Tp^4 - 2282913 T^16 Tp^4 - 137892399 T Tp^5 + 
   1444499851 T^3 Tp^5 - 4863175735 T^5 Tp^5 + 8232051727 T^7 Tp^5 - 
   8067707405 T^9 Tp^5 + 4404368009 T^11 Tp^5 - 
   1167103085 T^13 Tp^5 + 78964989 T^15 Tp^5 + 25744779 Tp^6 - 
   818758962 T^2 Tp^6 + 4129024372 T^4 Tp^6 - 9535737754 T^6 Tp^6 + 
   12162315178 T^8 Tp^6 - 9272083046 T^10 Tp^6 + 
   3793156916 T^12 Tp^6 - 656038670 T^14 Tp^6 + 15629283 T^16 Tp^6 + 
   262089643 T Tp^7 - 2580200959 T^3 Tp^7 + 8232051727 T^5 Tp^7 - 
   13776735615 T^7 Tp^7 + 13780259497 T^9 Tp^7 - 
   8067707405 T^11 Tp^7 + 2407290749 T^13 Tp^7 - 
   221098645 T^15 Tp^7 - 31370769 Tp^8 + 1052670230 T^2 Tp^8 - 
   5323039688 T^4 Tp^8 + 12162315178 T^6 Tp^8 - 
   15409135310 T^8 Tp^8 + 12162315178 T^10 Tp^8 - 
   5323039688 T^12 Tp^8 + 1052670230 T^14 Tp^8 - 31370769 T^16 Tp^8 - 
   221098645 T Tp^9 + 2407290749 T^3 Tp^9 - 8067707405 T^5 Tp^9 + 
   13780259497 T^7 Tp^9 - 13776735615 T^9 Tp^9 + 
   8232051727 T^11 Tp^9 - 2580200959 T^13 Tp^9 + 
   262089643 T^15 Tp^9 + 15629283 Tp^10 - 656038670 T^2 Tp^10 + 
   3793156916 T^4 Tp^10 - 9272083046 T^6 Tp^10 + 
   12162315178 T^8 Tp^10 - 9535737754 T^10 Tp^10 + 
   4129024372 T^12 Tp^10 - 818758962 T^14 Tp^10 + 
   25744779 T^16 Tp^10 + 78964989 T Tp^11 - 1167103085 T^3 Tp^11 + 
   4404368009 T^5 Tp^11 - 8067707405 T^7 Tp^11 + 
   8232051727 T^9 Tp^11 - 4863175735 T^11 Tp^11 + 
   1444499851 T^13 Tp^11 - 137892399 T^15 Tp^11 - 2282913 Tp^12 + 
   174991212 T^2 Tp^12 - 1401584078 T^4 Tp^12 + 
   3793156916 T^6 Tp^12 - 5323039688 T^8 Tp^12 + 
   4129024372 T^10 Tp^12 - 1750830082 T^12 Tp^12 + 
   301648492 T^14 Tp^12 - 7952967 T^16 Tp^12 - 7599125 T Tp^13 + 
   223318257 T^3 Tp^13 - 1167103085 T^5 Tp^13 + 
   2407290749 T^7 Tp^13 - 2580200959 T^9 Tp^13 + 
   1444499851 T^11 Tp^13 - 388694303 T^13 Tp^13 + 
   26841191 T^15 Tp^13 - 18507 Tp^14 - 10637590 T^2 Tp^14 + 
   174991212 T^4 Tp^14 - 656038670 T^6 Tp^14 + 1052670230 T^8 Tp^14 - 
   818758962 T^10 Tp^14 + 301648492 T^12 Tp^14 - 
   38417514 T^14 Tp^14 + 531357 T^16 Tp^14 - 35439 T Tp^15 - 
   7599125 T^3 Tp^15 + 78964989 T^5 Tp^15 - 221098645 T^7 Tp^15 + 
   262089643 T^9 Tp^15 - 137892399 T^11 Tp^15 + 26841191 T^13 Tp^15 - 
   932487 T^15 Tp^15 - 189 Tp^16 - 18507 T^2 Tp^16 - 
   2282913 T^4 Tp^16 + 15629283 T^6 Tp^16 - 31370769 T^8 Tp^16 + 
   25744779 T^10 Tp^16 - 7952967 T^12 Tp^16 + 531357 T^14 Tp^16 + 
   4470 T^16 Tp^16;
--------

P2[T_, Tp_] = 
  107 + 2317 T^2 - 199071 T^4 + 668399 T^6 - 668399 T^8 + 
   199071 T^10 - 2317 T^12 - 107 T^14 - 9952 T Tp + 554376 T^3 Tp - 
   2996328 T^5 Tp + 4720448 T^7 Tp - 2996328 T^9 Tp + 
   554376 T^11 Tp - 9952 T^13 Tp + 2317 Tp^2 - 830473 T^2 Tp^2 + 
   5752179 T^4 Tp^2 - 12512711 T^6 Tp^2 + 12512711 T^8 Tp^2 - 
   5752179 T^10 Tp^2 + 830473 T^12 Tp^2 - 2317 T^14 Tp^2 + 
   554376 T Tp^3 - 7468560 T^3 Tp^3 + 19746216 T^5 Tp^3 - 
   28011456 T^7 Tp^3 + 19746216 T^9 Tp^3 - 7468560 T^11 Tp^3 + 
   554376 T^13 Tp^3 - 199071 Tp^4 + 5752179 T^2 Tp^4 - 
   23963457 T^4 Tp^4 + 43318173 T^6 Tp^4 - 43318173 T^8 Tp^4 + 
   23963457 T^10 Tp^4 - 5752179 T^12 Tp^4 + 199071 T^14 Tp^4 - 
   2996328 T Tp^5 + 19746216 T^3 Tp^5 - 51411024 T^5 Tp^5 + 
   66789984 T^7 Tp^5 - 51411024 T^9 Tp^5 + 19746216 T^11 Tp^5 - 
   2996328 T^13 Tp^5 + 668399 Tp^6 - 12512711 T^2 Tp^6 + 
   43318173 T^4 Tp^6 - 76092477 T^6 Tp^6 + 76092477 T^8 Tp^6 - 
   43318173 T^10 Tp^6 + 12512711 T^12 Tp^6 - 668399 T^14 Tp^6 + 
   4720448 T Tp^7 - 28011456 T^3 Tp^7 + 66789984 T^5 Tp^7 - 
   83146944 T^7 Tp^7 + 66789984 T^9 Tp^7 - 28011456 T^11 Tp^7 + 
   4720448 T^13 Tp^7 - 668399 Tp^8 + 12512711 T^2 Tp^8 - 
   43318173 T^4 Tp^8 + 76092477 T^6 Tp^8 - 76092477 T^8 Tp^8 + 
   43318173 T^10 Tp^8 - 12512711 T^12 Tp^8 + 668399 T^14 Tp^8 - 
   2996328 T Tp^9 + 19746216 T^3 Tp^9 - 51411024 T^5 Tp^9 + 
   66789984 T^7 Tp^9 - 51411024 T^9 Tp^9 + 19746216 T^11 Tp^9 - 
   2996328 T^13 Tp^9 + 199071 Tp^10 - 5752179 T^2 Tp^10 + 
   23963457 T^4 Tp^10 - 43318173 T^6 Tp^10 + 43318173 T^8 Tp^10 - 
   23963457 T^10 Tp^10 + 5752179 T^12 Tp^10 - 199071 T^14 Tp^10 + 
   554376 T Tp^11 - 7468560 T^3 Tp^11 + 19746216 T^5 Tp^11 - 
   28011456 T^7 Tp^11 + 19746216 T^9 Tp^11 - 7468560 T^11 Tp^11 + 
   554376 T^13 Tp^11 - 2317 Tp^12 + 830473 T^2 Tp^12 - 
   5752179 T^4 Tp^12 + 12512711 T^6 Tp^12 - 12512711 T^8 Tp^12 + 
   5752179 T^10 Tp^12 - 830473 T^12 Tp^12 + 2317 T^14 Tp^12 - 
   9952 T Tp^13 + 554376 T^3 Tp^13 - 2996328 T^5 Tp^13 + 
   4720448 T^7 Tp^13 - 2996328 T^9 Tp^13 + 554376 T^11 Tp^13 - 
   9952 T^13 Tp^13 - 107 Tp^14 - 2317 T^2 Tp^14 + 199071 T^4 Tp^14 - 
   668399 T^6 Tp^14 + 668399 T^8 Tp^14 - 199071 T^10 Tp^14 + 
   2317 T^12 Tp^14 + 107 T^14 Tp^14;

